Trisecant Flops, their associated K3 surfaces and the rationality of some Fano fourfolds

We provide a new construction of rationality for cubic fourfolds via Mori's theory and the minimal model program. As an application, we present the solution of the Kuznetsov's conjecture for $d=42$ (the first open case). Our methods also show an explicit connection between the rationality of cubic fourfolds belonging to the first four admissible families $\mathcal C_d$, with $d=14,26,38$, and $42$ and some birational models of minimal K3 surfaces of degree $d$ contained in well known rational Fano fourfolds.

==> anc/code_section_6.m2 <==
-- May 25, 2021 (updated November 13, 2021)--

-- Subsection 6.1
needsPackage "SpecialFanoFourfolds";
assert(SpecialFanoFourfolds.Options.Version >= "2.5")
K = ZZ/10000019;
S = surface({10,0,0,10},K);
mu = rationalMap(S,5,2);
projectiveDegrees mu
p = point source mu;
F = mu^* mu p;
? F
? (F+S)
X = random(3,S);
mu' = mu|X;
projectiveDegrees mu'
-- The surface U\subset P^4 of degree 12 and sectional genus 14 determining the inverse map of mu'=mu|X:X-->P^4.
mu = toRationalMap mu;
U = trim ideal apply(9,j->(X' = random(3,S); (intersect apply(130,i->mu ideal point(X * X')))_0));
-- We take another random cubic fourfold X2 through S and then we determine the corresponding surface U2\subset P^4.
X2 = random(3,S);
U2 = trim ideal apply(9,j->(X' = random(3,S); (intersect apply(130,i->mu ideal point(X2 * X')))_0));
-- The 11 exceptional curves on U: 10 lines and 1 rational normal quartic curve. 
-- Their union coincides with the one dimensional part of U\cap U2.
-- We use the function plucker(Ideal,ZZ) (from the package Resultants) to determine the lines contained in U\cap U2.
exceptionalLines = (() -> (P := ideal 1; while dim P != 1 or degree P != 10 do P = plucker(trim(U+U2),1); apply(decompose trim lift(P,ambient ring P),o->sub(plucker sub(o,ring P),vars ring U))))();
exceptionalQuarticCurve = (() -> (C := U+U2; for L in exceptionalLines do C = quotient(C,L); top C))();
apply(append(exceptionalLines,exceptionalQuarticCurve),o -> ?o)
-- We verify that the curves constructed above are (-1)-curves on U. (The function normalSheaf is defined in the package SpecialFanoFourfolds.)
apply(append(exceptionalLines,exceptionalQuarticCurve),C -> rank HH^1 normalSheaf(projectiveVariety C,projectiveVariety U) == 0)
-- Map f from U to the minimal K3 surface of genus 20.
f = rationalMap(quotient U,tally{ideal first gens ring U} + (tally exceptionalLines) + tally(4:exceptionalQuarticCurve));
-- We calculate image(f) via interpolation.
forceImage(f,ideal select((intersect apply(85,i -> f point source f))_*,o -> degree o <= {2}))
describe f
? image f

-- Subsection 6.2
restart
K = ZZ/10000019;
needsPackage "SpecialFanoFourfolds";
X = specialCubicFourfold("general cubic 4-fold of discriminant 42",K);
S = ideal surface X;
mu = rationalMap(S^3 : first gens ring S,8);
p = point source mu;
F = mu^* mu p;
? F
? (F + S)
W = image(2,mu);
-- The surface U\subset W\subset P^7 of degree 21 and sectional genus 18 determining the inverse map of mu|X:X-->W.
U = trim sum(8,j->(X' = random(3,surface X); ideal take((intersect apply(90,i->mu ideal point(X * X')))_*,6)));
-- We take another random cubic fourfold X2 through S and then we determine the corresponding surface U2\subset W.
X2 = random(3,surface X);
U2 = trim sum(8,j->(X' = random(3,surface X); ideal take((intersect apply(90,i->mu ideal point(X2 * X')))_*,6)));
-- The following line code might be semplified using 'decompose' but it takes too long to run.
(exceptionalLines,exceptionalConics) = (() -> (E := trim(U+U2); topE := trim ideal select((intersect for i to 3 list (j = parametrize ideal random(1,ring U); j top j^* E))_*,o -> degree o <= {3}); pr := (rationalMap for i to 3 list random(1,ring U))|topE; P = plucker(image pr,1); while dim P <= 0 do P = plucker(image pr,1); exceptionalLines := sub(plucker P,vars target pr); exceptionalConics := saturate(image pr,exceptionalLines); exceptionalLines = trim lift(pr^* exceptionalLines,ring U); exceptionalConics = trim lift(pr^* exceptionalConics,ring U); assert(intersect(exceptionalLines,exceptionalConics) == topE and degree exceptionalLines == 5 and degree exceptionalConics == 8); (exceptionalLines,exceptionalConics)))();
(? exceptionalLines, ? exceptionalConics)
-- We verify that the curves constructed above are (-1)-curves on U.
(rank HH^1 normalSheaf(projectiveVariety exceptionalLines,projectiveVariety U) == 0, rank HH^1 normalSheaf(projectiveVariety exceptionalConics,projectiveVariety U) == 0)
-- Map f from U to the minimal K3 surface of genus 22.
f = rationalMap(quotient U,tally{ideal first gens ring U} + tally{exceptionalLines} + tally(2:exceptionalConics));
-- We calculate image(f) via interpolation.
forceImage(f,ideal select((intersect apply(100,i -> f point source f))_*,o -> degree o <= {2}))
describe f
? image f

-- Subsection 6.3
restart
needsPackage "SpecialFanoFourfolds";
mu = trisecantFlop 3;
projectiveDegrees inverse mu
S = surface source mu;
(degree S, sectionalGenus S)
U = surface target mu;
(degree U, sectionalGenus U)
extend mu;


